STELLA: Sparse Taint Analysis for Enclave Leakage Detection

Intel SGX (Software Guard Extension) is a promising TEE (trusted execution environment) technique that can protect programs running in user space from being maliciously accessed by the host operating system. Although it provides hardware access control and memory encryption, the actual effectiveness also depends on the quality of the software. In particular, improper implementation of a code snippet running inside the enclave may still leak private data due to the invalid use of pointers. This paper serves as a first attempt to study the privacy leakage issues of enclave code and proposes a novel static sparse taint analysis approach to detect them. We first summarize five common patterns of leakage code. Based on these patterns, our approach performs forward analysis to recognize all taint sinks and then employs a backward approach to detect leakages. Finally, we have conducted experiments with several open-source enclave programs and found 78 vulnerabilities previously unknown in 13 projects.

==> code/annotate_insensitive_variables.cpp <==
\begin{minted}[frame=lines,
            framesep=2mm,
            baselinestretch=1.2,
            fontsize=\footnotesize,
            linenos,
            numbersep=2mm,
            xleftmargin=3mm,
            breaksymbolleft=,
            breaklines=true,
            beameroverlays=true]
            {C++}
#define INSENSITIVE __attribute__((annotate("INSENSITIVE")))
struct type
{
    INSENSITIVE int user_id; //insensitive
    string username;//sensitive
    string password;//sensitive
};
\end{minted}

==> code/ecall_out/app.cpp <==
\begin{minted}[frame=lines,
            framesep=2mm,
            baselinestretch=1.2,
            fontsize=\footnotesize,
            linenos,
            numbersep=2mm,
            xleftmargin=3mm,
            breaksymbolleft=,
            breaklines=true,
            beameroverlays=true]
            {C++}
unsigned char content[KEY_SIZE];
...
dispatch(this->eid, &dispatch_response, content, &fan_out, &buffer_size, this->fan_all_out);
\end{minted}

==> code/ecall_out/enclave.cpp <==
\begin{minted}[frame=lines,
            framesep=2mm,
            baselinestretch=1.2,
            fontsize=\footnotesize,
            linenos,
            numbersep=2mm,
            xleftmargin=3mm,
            breaksymbolleft=,
            breaklines=true,
            beameroverlays=true]
            {C++}
/***application code***/
unsigned char content[KEY_SIZE];
...
dispatch(this->eid, &dispatch_response, content, &fan_out, &buffer_size, this->fan_all_out);

/***enclave code***/
int dispatch(unsigned char *result, int *fan_out, size_t *buffer_size, int fan_all_out) 
{
    ...
    if (*fan_out) {
	    // unencrypted message leaked !!!
	    std::copy(message, message + strlen((char *) message), result);
	    return 1;
    }
    ...
    sgx_status_t ret_encrypt = sgx_rsa_pub_encrypt_sha256(previous_public_key, result, &out_len, message, strlen((char *) message));
    ...
}
\end{minted}

==> code/ecall_user_check/app.cpp <==
\begin{minted}[frame=lines,
            framesep=2mm,
            baselinestretch=1.2,
            fontsize=\footnotesize,
            linenos,
            numbersep=2mm,
            xleftmargin=3mm,
            breaksymbolleft=,
            breaklines=true,
            beameroverlays=true]
            {C++}
void ocall_eprint_string(const char *str){
 	printf_info(felog, "%s", str);
\end{minted}

==> code/ecall_user_check/enclave.cpp <==
\begin{minted}[frame=lines,
            framesep=2mm,
            baselinestretch=1.2,
            fontsize=\footnotesize,
            linenos,
            numbersep=2mm,
            xleftmargin=3mm,
            breaksymbolleft=,
            breaklines=true,
            beameroverlays=true]
            {C++}
void ecall_SSL_get_privatekey(EVP_PKEY* pkey, SSL *s) {
    ...
    EVP_PKEY* enclave_pkey = SSL_get_privatekey(in_s);
    // Leak !!!
    memcpy(pkey, enclave_pkey, sizeof(*pkey));
    ...
\end{minted}

==> code/graph_example.c <==
\begin{minted}[frame=lines,
            framesep=2mm,
            baselinestretch=1.2,
            fontsize=\footnotesize,
            linenos,
            numbersep=2mm,
            xleftmargin=3mm,
            breaksymbolleft=,
            breaklines=true,
            beameroverlays=true]
            {C++}
string format(string usrnm, string pw){
    return "username:" + usrnm + ", " + "password:" + pw;
}
int main(){
    string usrnm = getUsername(); //source
    string passwd = getPassword(); //source
    string msg = format(usrnm,passwd);
    sendHTTP("http://www...",msg);//sink
}
\end{minted}

==> code/motivating_example/enclave.cpp <==
\begin{minted}[frame=lines,
            framesep=2mm,
            baselinestretch=1.2,
            fontsize=\footnotesize,
            linenos,
            numbersep=2mm,
            xleftmargin=3mm,
            breaksymbolleft=,
            breaklines=true,
            beameroverlays=true]
            {C++}
/***EDL***/
void OCALL_SaveFile([in, size=filename_len]uint8_t *filename, size_t filename_len, [in, size=data_len]uint8_t *data, size_t data_len);

/*** enclave code***/
void ECALL_VCFEncryption(const char* dirpath, const char* filepath, const char* AES_filename, int FILE_SIZE){
    ...
    // Generate an AES Secret key
    cout = "Create AES Secretkey...";
    OCALL_print(cout.c_str());
    CreateAESSecretKey(AES_SK);
    //Stored AES key outside the enclave without sealing ==> leak
    status = OCALL_SaveFile(SK_filename.c_str(), SK_filename.length() + 1, AES_SK, 16);
    ...
}

/***application code**/
void OCALL_SaveFile(uint8_t *filename, size_t filename_len, uint8_t *data, size_t data_len)
{
    ...
    ofstream ofs(filename_str, ios::binary);
    ofs.write((const char*)data, data_len);
    ...
}
\end{minted}

==> code/null_ptr_deref/code.cpp <==
\begin{minted}[frame=lines,
            framesep=2mm,
            baselinestretch=1.2,
            fontsize=\footnotesize,
            linenos,
            numbersep=2mm,
            xleftmargin=3mm,
            breaksymbolleft=,
            breaklines=true,
            beameroverlays=true]
            {C++}
sgx_status_t ECALL_enclave_DO_config(int num_DOs){
    ...
    // malloc DO_data_key but not check the result.
    DO_data_key = (sgx_aes_gcm_128bit_key_t *) malloc(num_DOs * sizeof(sgx_aes_gcm_128bit_key_t));
    ...
}
sgx_status_t ECALL_put_secret_data(sgx_ra_context_t context, uint8_t *p_secret, uint32_t secret_size, uint8_t *p_gcm_mac, uint32_t DO_ID){
    ...
    //Generate a 16-Byte data encryption key for DO's data
    //leak!!! DO_data_key may be NULL
    sgx_read_rand(DO_data_key[DO_ID-1], sizeof(sgx_aes_gcm_128bit_key_t));
    ...
}
\end{minted}

==> code/ocall_in/app.cpp <==
\begin{minted}[frame=lines,
            framesep=2mm,
            baselinestretch=1.2,
            fontsize=\footnotesize,
            linenos,
            numbersep=2mm,
            xleftmargin=3mm,
            breaksymbolleft=,
            breaklines=true,
            beameroverlays=true]
            {C++}
void ocall_eprint_string(const char *str){
 	printf_info(felog, "%s", str);
}
\end{minted}

==> code/ocall_in/enclave.cpp <==
\begin{minted}[frame=lines,
            framesep=2mm,
            baselinestretch=1.2,
            fontsize=\footnotesize,
            linenos,
            numbersep=2mm,
            xleftmargin=3mm,
            breaksymbolleft=,
            breaklines=true,
            beameroverlays=true]
            {C++}
/***EDL***/
untrusted {
    ...
    void ocall_eprint_string([in, string] const char *str);
    ...
};

/***enclave code**/
sgx_status_t ecall_decrypt_secret(sgx_ra_context_t context,
        const uint8_t *p_src, uint32_t src_len, 
        const sgx_aes_gcm_128bit_tag_t *p_in_mac){   
    ...
    sgx_ra_key_128_t ra_key;
    sgx_status = sgx_ra_get_keys(context, SGX_RA_KEY_SK, &ra_key);
    //ra_key is leaked !!!
    feprintf("ra key:%s\n", hexstring(&ra_key, sizeof(ra_key))); 
    ...
    sgx_status = sgx_rijndael128GCM_decrypt(&ra_key, p_src, src_len, p_dst, p_iv, SGX_AESGCM_IV_SIZE, NULL, 0, p_in_mac);
    phone_num = string(hexstring(p_dst, src_len));
    accid_phone_map[contextid_accid_map[context]] = phone_num;
    //the decrypted phone_num is leaked !!!
    feprintf("Phone number:%s\n", accid_phone_map[contextid_accid_map[context]]);
    ...
}
int feprintf(const char *fmt, ...){
    ...   
    vsnprintf(buf, BUFSIZE, fmt, ap); // fmt flows into buf
    ocall_eprint_string(buf); // buf is passed to OCALL in ptr
    ...
}

/***app code***/
void ocall_eprint_string(const char *str){
    printf_info(felog, "%s", str);// print in untrusted world.
}
\end{minted}

==> code/ocall_return/app.cpp <==
\begin{minted}[frame=lines,
            framesep=2mm,
            baselinestretch=1.2,
            fontsize=\footnotesize,
            linenos,
            numbersep=2mm,
            xleftmargin=3mm,
            breaksymbolleft=,
            breaklines=true,
            beameroverlays=true]
            {C++}
void *ocall_sgx_calloc(int m_cnt, int m_size)
{
    return calloc(m_cnt, m_size);
}
\end{minted}

==> code/ocall_return/enclave.cpp <==
\begin{minted}[frame=lines,
            framesep=2mm,
            baselinestretch=1.2,
            fontsize=\footnotesize,
            linenos,
            numbersep=2mm,
            xleftmargin=3mm,
            breaksymbolleft=,
            breaklines=true,
            beameroverlays=true]
            {C++}
/***EDL***/
untrusted {
    void* ocall_malloc(size_t size);
}

/*** enclave code **/
void ssl_update_cache(SSL *s, int mode){
    ...
    int retval = ocall_new_session_callback_wrapper(s);
    ...
}
static SSL_SESSION* ssl_session_outside = NULL;
static int ocall_new_session_callback_wrapper(struct ssl_st *ssl) {
    if (!ssl_session_outside) {
        //ssl_session_outside points to outside the enclave
        ocall_malloc((void**)&ssl_session_outside, sizeof(*ssl_session_outside));
    }
	//SSL session leaked!!!
	memcpy(ssl_session_outside, ssl->session, sizeof(*ssl_session_outside));
}
/*** application code **/
void* ocall_malloc(size_t size) {
    void* ret = malloc(size); // return a pointer to untrusted memory
    return ret;
}
\end{minted}
